Charged-particle multiplicity with ALICE at the LHC

The pseudorapidity density and multiplicity distributions of charged particles have been the first measurements carried out with the ALICE detector at the LHC. After an introduction on the experiment and some details on the subdetectors relevant for these measurements, results from minimum bias proton-proton collisions at 0.9, 2.36 and 7 TeV are presented. Comparisons with other measurements and model predictions are also discussed.

==> runWishPaper.sh <==
latex eliawish2010
dvips -o eliawish2010.ps eliawish2010
ps2pdf -sPAPERSIZE=a4 eliawish2010.ps eliawish2010.pdf

